Can transformative AI shape a new age for our civilization?: Navigating between speculation and reality

Artificial Intelligence is widely regarded as a transformative force with the potential to redefine numerous sectors of human civilization. While Artificial Intelligence has evolved from speculative fiction to a pivotal element of technological progress, its role as a truly transformative agent, or transformative Artificial Intelligence, remains a subject of debate. This work explores the historical precedents of technological breakthroughs, examining whether Artificial Intelligence can achieve a comparable impact, and it delves into various ethical frameworks that shape the perception and development of Artificial Intelligence. Additionally, it considers the societal, technical, and regulatory challenges that must be addressed for Artificial Intelligence to become a catalyst for global change. We also examine not only the strategies and methodologies that could lead to transformative Artificial Intelligence but also the barriers that could ultimately make these goals unattainable. We end with a critical inquiry into whether reaching a transformative Artificial Intelligence might compel humanity to adopt an entirely new ethical approach, tailored to the complexities of advanced Artificial Intelligence. By addressing the ethical, social, and scientific dimensions of Artificial Intelligence's development, this work contributes to the broader discourse on the long-term implications of Artificial Intelligence and its capacity to drive civilization toward a new era of progress or, conversely, exacerbate existing inequalities and risks.

==> build.sh <==
#!/usr/bin/env bash

# Usage: ./build.sh to build pdf and html outputs. ./build.sh clean to remove outputs.

# Assumes that you have programs installed including pdflatex, bibtex, htlatex, and ebook-convert from Calibre.

# If you change the name of your main TeX source file, change this variable to the new name.
MAINFILE=ebookbook
AUTHOR="Dominic Widdows" # Of course, you'll want to change this.

# This is the main build process, from running "./build.sh".
if [[ $# -eq 0 ]]
   then
       # This command makes sure that these images have correponding .xbb files to tell the htlatex / make4ht process how big to make them.
       extractbb -x images/*.png images/*.jpg
       
       pdflatex $MAINFILE
       bibtex $MAINFILE
       pdflatex $MAINFILE
       pdflatex $MAINFILE

       #htlatex $MAINFILE.tex "xhtml,fn-in" # ,graphics-"
       make4ht $MAINFILE.tex 
	
       ebook-convert $MAINFILE.html $MAINFILE.epub --cover images/cover.png --authors "$AUTHOR" --language English
       ebook-convert $MAINFILE.html $MAINFILE.mobi --cover images/cover.png --authors "$AUTHOR" --language English

# This is the build cleanup process, from running "./build.sh clean".
# It removes all the output files known to be generated by pdflatex and htlatex.	
elif [[ $# -eq 1 ]] && [[ $1 == "clean" ]]
    then
	for extension in 4ct 4tc aux bbl blg css dvi epub kpf html idv lg log mobi out pdf ps tmp toc xref; do \
	    for file in "$MAINFILE"*."$extension"; do \
		if [[ -f "$file" ]]; then
		    echo "Removing output file $file";
		    rm -f $file;
		fi
	    done;
	done
    echo "Removing autogenerated png and image bounding box (.xbb) files."
    rm -f "$MAINFILE"*x.png
    rm -f "$MAINFILE"-conversionLog.csv
    rm -f images/*.xbb
    
else
    echo Arguments not recognized: $@
    echo Usage: ./build.sh to build pdf, html, epub and mobi outputs.
    echo ./build.sh clean to remove outputs.
fi


==> tests/build.sh <==
#!/usr/bin/env bash

# Usage: ./build.sh TESTFILE.tex

# First argument is the file with the test example.
if [[ $# -ne 1 ]]
then
   echo Usage: ./build.sh TESTFILE
   exit 1
fi
     
TESTFILE="$(basename $1 .tex)"

mkdir -p output
cd output
pdflatex ../$TESTFILE.tex
make4ht ../$TESTFILE.tex
ebook-convert $TESTFILE.html $TESTFILE.epub
cd ..

